General scalar renormalisation group equations at three-loop order

For arbitrary scalar QFTs in four dimensions, renormalisation group equations of quartic and cubic interactions, mass terms, as well as field anomalous dimensions are computed at three-loop order in the $\overline{\text{MS}}$ scheme. Utilising pre-existing literature expressions for a specific model, loop integrals are avoided and templates for general theories are obtained. We reiterate known four-loop expressions, and derive $\beta$ functions for scalar masses and cubic interactions from it. As an example, the results are applied to compute all renormalisation group equations in $U(n) \times U(n)$ scalar theories.

==> anc/UnxUn.m <==
(* U(n) x U(n) scalar theory *)


(* Field anomalous dimension *)

\[Gamma]\[Phi]1 = 0; 

\[Gamma]\[Phi]2 = 2 au^2 + (2 av^2)/n^4 + (2 au^2)/n^2 + (8 au av)/n^2 + (2 av^2)/n^2;

\[Gamma]\[Phi]3 = -4 au^3 - (8 av^3)/n^6 - (18 au^2 av)/n^4 - (48 au av^2)/n^4 - (
 10 av^3)/n^4 - (16 au^3)/n^2 - (42 au^2 av)/n^2 - (
 12 au av^2)/n^2 - (2 av^3)/n^2;

 \[Gamma]\[Phi]4 = 10 au^4 + (250 av^4)/n^8 + (1020 au^2 av^2)/n^6 + (
 2000 au av^3)/n^6 + (340 av^4)/n^6 + (200 au^4)/n^4 + (
 2080 au^3 av)/n^4 + (3060 au^2 av^2)/n^4 + (720 au av^3)/n^4 + (
 80 av^4)/n^4 + (450 au^4)/n^2 + (560 au^3 av)/n^2 - (
 120 au^2 av^2)/n^2 - (80 au av^3)/n^2 - (10 av^4)/n^2;

(* Mass anomalous dimension *)

 \[Gamma]m1 = 8 au + 4 av + (4 av)/n^2;

 \[Gamma]m2 = -20 au^2 - (20 av^2)/n^4 - (20 au^2)/n^2 - (80 au av)/n^2 - (
 20 av^2)/n^2;

 \[Gamma]m3 = 240 au^3 + 12 au^2 av + (444 av^3)/n^6 + (984 au^2 av)/n^4 + (
 2664 au av^2)/n^4 + (564 av^3)/n^4 + (888 au^3)/n^2 + (
 2388 au^2 av)/n^2 + (720 au av^2)/n^2 + (120 av^3)/n^2;

 \[Gamma]m4 = -((6004 au^4)/3) - (1600 au^3 av)/3 - (31060 av^4)/(3 n^8) - (
 39176 au^2 av^2)/n^6 - (248480 au av^3)/(3 n^6) - (46216 av^4)/(
 3 n^6) - (21920 au^4)/(3 n^4) - (250112 au^3 av)/(3 n^4) - (
 138328 au^2 av^2)/n^4 - (40416 au av^3)/n^4 - (15152 av^4)/(
 3 n^4) - (21500 au^4)/n^2 - (39328 au^3 av)/n^2 - (
 7344 au^2 av^2)/n^2 + (32 au av^3)/(3 n^2) + (4 av^4)/(3 n^2) - (
 64 au^4 \[Pi]^4)/15 - (352 av^4 \[Pi]^4)/(15 n^8) - (
 448 au^2 av^2 \[Pi]^4)/(5 n^6) - (2816 au av^3 \[Pi]^4)/(15 n^6) - (
 512 av^4 \[Pi]^4)/(15 n^6) - (256 au^4 \[Pi]^4)/(15 n^4) - (
 2816 au^3 av \[Pi]^4)/(15 n^4) - (1536 au^2 av^2 \[Pi]^4)/(5 n^4) - (
 256 au av^3 \[Pi]^4)/(3 n^4) - (32 av^4 \[Pi]^4)/(3 n^4) - (
 704 au^4 \[Pi]^4)/(15 n^2) - (256 au^3 av \[Pi]^4)/(3 n^2) - (
 64 au^2 av^2 \[Pi]^4)/(5 n^2) - 128 au^4 Zeta[3] + 
 256 au^3 av Zeta[3] - (1088 av^4 Zeta[3])/n^8 - (
 4608 au^2 av^2 Zeta[3])/n^6 - (8704 au av^3 Zeta[3])/n^6 - (
 1408 av^4 Zeta[3])/n^6 - (320 au^4 Zeta[3])/n^4 - (
 6912 au^3 av Zeta[3])/n^4 - (11136 au^2 av^2 Zeta[3])/n^4 - (
 2560 au av^3 Zeta[3])/n^4 - (512 av^4 Zeta[3])/n^4 - (
 2752 au^4 Zeta[3])/n^2 - (6144 au^3 av Zeta[3])/n^2 - (
 3456 au^2 av^2 Zeta[3])/n^2 - (1536 au av^3 Zeta[3])/n^2 - (
 192 av^4 Zeta[3])/n^2;

 (* Single-trace quartic beta function *)

 \[Beta]u1 = 8 au^2 + (24 au av)/n^2;

 \[Beta]u2 = -24 au^3 - (328 au av^2)/n^4 - (120 au^3)/n^2 - (352 au^2 av)/n^2 - (
 40 au av^2)/n^2;

 \[Beta]u3 = 104 au^4 + (6568 au av^3)/n^6 + (6752 au^3 av)/n^4 + (
 12728 au^2 av^2)/n^4 + (1472 au av^3)/n^4 + (2360 au^4)/n^2 + (
 2912 au^3 av)/n^2 - (280 au^2 av^2)/n^2 - (104 au av^3)/n^2 + (
 5376 au av^3 Zeta[3])/n^6 + (6144 au^3 av Zeta[3])/n^4 + (
 9216 au^2 av^2 Zeta[3])/n^4 + (768 au av^3 Zeta[3])/n^4 + (
 1152 au^4 Zeta[3])/n^2 + (1536 au^3 av Zeta[3])/n^2;

 \[Beta]u4 = -536 au^5 - (157432 au av^4)/n^8 - (943312 au^3 av^2)/(3 n^6) - (
 1432768 au^2 av^3)/(3 n^6) - (55664 au av^4)/n^6 - (
 32928 au^5)/n^4 - (297152 au^4 av)/n^4 - (878992 au^3 av^2)/(
 3 n^4) - (76928 au^2 av^3)/(3 n^4) - (224 au av^4)/n^4 - (
 36344 au^5)/n^2 - (31872 au^4 av)/n^2 + (1920 au^3 av^2)/n^2 - (
 2560 au^2 av^3)/(3 n^2) - (232 au av^4)/n^2 + (
 576 au av^4 \[Pi]^4)/n^8 + (16384 au^3 av^2 \[Pi]^4)/(15 n^6) + (
 4864 au^2 av^3 \[Pi]^4)/(3 n^6) + (1088 au av^4 \[Pi]^4)/(5 n^6) + (
 512 au^5 \[Pi]^4)/(5 n^4) + (4736 au^4 av \[Pi]^4)/(5 n^4) + (
 17408 au^3 av^2 \[Pi]^4)/(15 n^4) + (4352 au^2 av^3 \[Pi]^4)/(
 15 n^4) + (128 au av^4 \[Pi]^4)/(5 n^4) + (384 au^5 \[Pi]^4)/(
 5 n^2) + (512 au^4 av \[Pi]^4)/(5 n^2) + (256 au^3 av^2 \[Pi]^4)/(
 15 n^2) + 256 au^5 Zeta[3] - (217728 au av^4 Zeta[3])/n^8 - (
 411392 au^3 av^2 Zeta[3])/n^6 - (538624 au^2 av^3 Zeta[3])/n^6 - (
 53760 au av^4 Zeta[3])/n^6 - (40704 au^5 Zeta[3])/n^4 - (
 288512 au^4 av Zeta[3])/n^4 - (291328 au^3 av^2 Zeta[3])/n^4 - (
 51456 au^2 av^3 Zeta[3])/n^4 - (4608 au av^4 Zeta[3])/n^4 - (
 27136 au^5 Zeta[3])/n^2 - (24320 au^4 av Zeta[3])/n^2 + (
 768 au^3 av^2 Zeta[3])/n^2 + (2304 au^2 av^3 Zeta[3])/n^2 + (
 384 au av^4 Zeta[3])/n^2 - 640 au^5 Zeta[5] - (
 349440 au av^4 Zeta[5])/n^8 - (732160 au^3 av^2 Zeta[5])/n^6 - (
 901120 au^2 av^3 Zeta[5])/n^6 - (80640 au av^4 Zeta[5])/n^6 - (
 72960 au^5 Zeta[5])/n^4 - (432640 au^4 av Zeta[5])/n^4 - (
 358400 au^3 av^2 Zeta[5])/n^4 - (20480 au^2 av^3 Zeta[5])/n^4 - (
 30080 au^5 Zeta[5])/n^2 - (25600 au^4 av Zeta[5])/n^2;

  (* Double-trace quartic beta function *)

  \[Beta]v1 = 12 au^2 + 16 au av + 4 av^2 + (16 av^2)/n^2;

  \[Beta]v2 = -96 au^3 - 40 au^2 av - (168 av^3)/n^4 - (328 au^2 av)/n^2 - (
 352 au av^2)/n^2 - (72 av^3)/n^2;

 \[Beta]v3 = 772 au^4 + 480 au^3 av + 12 au^2 av^2 + (2960 av^4)/n^6 + (
 10476 au^2 av^2)/n^4 + (10544 au av^3)/n^4 + (1844 av^4)/n^4 + (
 1700 au^4)/n^2 + (9600 au^3 av)/n^2 + (6680 au^2 av^2)/n^2 + (
 1264 au av^3)/n^2 + (132 av^4)/n^2 + 384 au^4 Zeta[3] + (
 2112 av^4 Zeta[3])/n^6 + (8064 au^2 av^2 Zeta[3])/n^4 + (
 6144 au av^3 Zeta[3])/n^4 + (960 av^4 Zeta[3])/n^4 + (
 1536 au^4 Zeta[3])/n^2 + (4608 au^3 av Zeta[3])/n^2 + (
 1152 au^2 av^2 Zeta[3])/n^2;

 \[Beta]v4 = -((12416 au^5)/3) - (12008 au^4 av)/3 - (1600 au^3 av^2)/3 - (
 196648 av^5)/(3 n^8) - (351120 au^2 av^3)/n^6 - (1021888 au av^4)/(
 3 n^6) - (160912 av^5)/(3 n^6) - (471328 au^4 av)/(3 n^4) - (
 590912 au^3 av^2)/n^4 - (1249424 au^2 av^3)/(3 n^4) - (
 84416 au av^4)/n^4 - (25280 av^5)/(3 n^4) - (160960 au^5)/(3 n^2) - (
 147864 au^4 av)/n^2 - (79040 au^3 av^2)/n^2 - (
 4320 au^2 av^3)/n^2 + (1792 au av^4)/(3 n^2) + (40 av^5)/(3 n^2) + (
 256 au^5 \[Pi]^4)/15 - 128/15 au^4 av \[Pi]^4 + (2816 av^5 \[Pi]^4)/(
 15 n^8) + (4992 au^2 av^3 \[Pi]^4)/(5 n^6) + (2176 au av^4 \[Pi]^4)/(
 3 n^6) + (1984 av^5 \[Pi]^4)/(15 n^6) + (6016 au^4 av \[Pi]^4)/(
 15 n^4) + (17408 au^3 av^2 \[Pi]^4)/(15 n^4) + (
 7552 au^2 av^3 \[Pi]^4)/(15 n^4) + (2432 au av^4 \[Pi]^4)/(
 15 n^4) + (64 av^5 \[Pi]^4)/(3 n^4) + (2176 au^5 \[Pi]^4)/(
 15 n^2) + (3968 au^4 av \[Pi]^4)/(15 n^2) - (256 au^3 av^2 \[Pi]^4)/(
 15 n^2) - 6400 au^5 Zeta[3] - 256 au^4 av Zeta[3] + 
 256 au^3 av^2 Zeta[3] - (74624 av^5 Zeta[3])/n^8 - (
 429312 au^2 av^3 Zeta[3])/n^6 - (310784 au av^4 Zeta[3])/n^6 - (
 48896 av^5 Zeta[3])/n^6 - (200960 au^4 av Zeta[3])/n^4 - (
 560128 au^3 av^2 Zeta[3])/n^4 - (288000 au^2 av^3 Zeta[3])/n^4 - (
 70656 au av^4 Zeta[3])/n^4 - (8064 av^5 Zeta[3])/n^4 - (
 57600 au^5 Zeta[3])/n^2 - (143872 au^4 av Zeta[3])/n^2 - (
 54016 au^3 av^2 Zeta[3])/n^2 - (10752 au^2 av^3 Zeta[3])/n^2 - (
 768 au av^4 Zeta[3])/n^2 - 3840 au^5 Zeta[5] - (
 119040 av^5 Zeta[5])/n^8 - (698880 au^2 av^3 Zeta[5])/n^6 - (
 491520 au av^4 Zeta[5])/n^6 - (70400 av^5 Zeta[5])/n^6 - (
 366080 au^4 av Zeta[5])/n^4 - (834560 au^3 av^2 Zeta[5])/n^4 - (
 325120 au^2 av^3 Zeta[5])/n^4 - (51200 au av^4 Zeta[5])/n^4 - (
 5120 av^5 Zeta[5])/n^4 - (87040 au^5 Zeta[5])/n^2 - (
 148480 au^4 av Zeta[5])/n^2 - (20480 au^3 av^2 Zeta[5])/n^2;
